LEMIX: Enabling Testing of Embedded Applications as Linux Applications (Extended Report)

Dynamic analysis, through rehosting, is an important capability for security assessment in embedded systems software. Existing rehosting techniques aim to provide high-fidelity execution by accurately emulating hardware and peripheral interactions. However, these techniques face challenges in adoption due to the increasing number of available peripherals and the complexities involved in designing emulation models for diverse hardware. Additionally, contrary to the prevailing belief that guides existing works, our analysis of reported bugs shows that high-fidelity execution is not required to expose most bugs in embedded software. Our key hypothesis is that security vulnerabilities are more likely to arise at higher abstraction levels. To substantiate our hypothesis, we introduce LEMIX, a framework enabling dynamic analysis of embedded applications by rehosting them as x86 Linux applications decoupled from hardware dependencies. Enabling embedded applications to run natively on Linux facilitates security analysis using available techniques and takes advantage of the powerful hardware available on the Linux platform for higher testing throughput. We develop various techniques to address the challenges involved in converting embedded applications to Linux applications. We evaluated LEMIX on 18 real-world embedded applications across four RTOSes and found 21 new bugs in 12 of the applications and all 4 of the RTOS kernels. We report that LEMIX is superior to existing state-of-the-art techniques both in terms of code coverage (~2x more coverage) and bug detection (18 more bugs).

==> code/board_layout.c <==
static void z_sys_init_run_level(enum init_level level)
{
   static const struct init_entry *levels[] = {
       __init_EARLY_start,
       __init_PRE_KERNEL_1_start,
       __init_PRE_KERNEL_2_start,
       __init_POST_KERNEL_start,
       __init_APPLICATION_start,
   };
   const struct init_entry *entry;


   for (entry = levels[level]; entry < levels[level+1]; entry++) {
           dev->state->initialized = true;
            (void)entry->init_fn.sys();
       }
   }
}

==> code/bug.c <==
__weak uint32_t HAL_RCC_GetSysClockFreq(void)
{ 
  //...
  // Reading values from hardware registers
  pllm = RCC->PLLCFGR & RCC_PLLCFGR_PLLM;
  if(__HAL_RCC_GET_PLL_OSCSOURCE() 
     != RCC_PLLSOURCE_HSI)
  {
    // Usage of read value as divisor without checks
    pllvco = (uint32_t) ((((uint64_t) HSE_VALUE * 
    ((uint64_t) ((RCC->PLLCFGR & RCC_PLLCFGR_PLLN) 
    >> RCC_PLLCFGR_PLLN_Pos)))) / (uint64_t)pllm @\textcolor{red}{\faBug}@);
  } //...
}

==> code/embed.c <==
if (DSA||sds)
{
  jhkda
}

==> code/isr.c <==
void USART1_IRQHandler(void) 
{
   // Check if USART Receive Status is Set
   if(USART_GetITStatus(USART1, USART_IT_RXNE)==SET) 
   {
       // Reveive data from USART1 Data Registers
       cChar = (uint8_t)USART_ReceiveData(USART1);
        ...
   } //...
}

==> code/motivation_bug.c <==
size_t board_get_unique_id(uint8_t id[], size_t max_len) {
  (void) max_len;

#ifdef NRF5340_XXAA
  uintptr_t did_addr = (uintptr_t) NRF_FICR->INFO.DEVICEID;
#else
  // MMIO Access, controlled by attacker
  uintptr_t did_addr = (uintptr_t) NRF_FICR->DEVICEID;
#endif

  const uint8_t* device_id = (const uint8_t*) did_addr;
  for(uint8_t i=0; i<8; i++) {
    // Arbitrary data write to id memory
    id[i] = device_id[i];
  }
  return 8;
}
